Keck Observatory as an HWO Testbed: validating wavefront sensing and control schemes on a large segmented aperture in parallel with high-contrast science

Exoplanet direct imaging allows us to directly probe and characterize an exoplanet's atmosphere, searching for signs of life in its atmospheric signatures. Directly imaging an Earth-like planet around a Sun-like star requires reaching 10$^{-10}$ contrast levels and will be the goal of the Habitable Worlds Observatory (HWO). A key technical barrier to reaching such deep contrasts is maintaining wavefront stability on the order of tens of picometers, in particular in the presence of a segmented primary mirror. Keck Observatory is the only facility with all of the hardware components necessary for validating HWO segment phasing strategies: a large segmented primary mirror, capacitive edge sensors, deformable mirror, Zernike wavefront sensor (ZWFS), and high contrast science instruments. Taking advantage of these parallels, we are using Keck as a testbed for developing and validating HWO wavefront sensing and control loop strategies, as well as demonstrating the full system-level segment control architecture for HWO, using existing infrastructure. Recently, we set the stage for this work by using the ZWFS installed on the Keck II telescope to sense and correct the primary mirror segment pistons in closed-loop in parallel with science observations. This resulted in improved Strehl ratios on the NIRC2 science camera (Salama et al. 2024a). We now aim to directly address concerns related to control authority, actuator offload, and loop stability - tasks which require Keck's existing infrastructure, but which do not require picometer wavefront stability. Moreover, successful comparisons of observed and predicted performances will validate, on a real operating observatory, the HWO error budget methodology and in particular its approach to nested loops operating at multiple timescales.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

